PokerSkill: LLMs Can Play Expert-Level Poker without Training or Solvers

Poker is a landmark challenge for artificial intelligence. The dominant approach relies on equilibrium solvers built on counterfactual regret minimization, requiring millions of core-hours of training. Large Language Models (LLMs) possess extensive poker knowledge but perform far below solver-based agents when asked to play directly. Traditional rule-based poker agents are interpretable and training-free, but their strategic ceiling remains far below equilibrium play. We introduce \textbf{PokerSkill}, a training-free and solver-free framework that bridges this gap by using detailed rule-based poker skills as a structured action-grounding interface for LLMs. A deterministic context engine analyzes the current state and retrieves only the relevant fragments from a layered skill library, which is entirely designed by human poker experts, constraining the LLM's choice to reasonable actions. Against GTOWizard, a state-of-the-art GTO benchmark, GPT-5.5 XHigh with PokerSkill achieves $-57 \pm 21$ mbb/hand, Claude Opus 4.6 achieves $-80 \pm 29$ mbb/hand and Claude Opus 4.7 achieves $-87\pm 64$ mbb/hand, reducing losses by 49--61\% compared to default-prompt baselines and outperforming the strong bot Slumbot. Our key finding is that rule-based skills alone do not constitute a strong strategy, and LLMs alone cannot play well, but their combination yields an agent that requires neither training nor solver access yet competes with systems built on millions of core-hours of computation. To our knowledge, this is the first demonstration of an LLM achieving competitive performance in a complex imperfect-information game without game-specific training or solver queries. Code is available at https://github.com/lbn187/PokerSkill.

==> figures/gen_gtowizard_main_results.py <==
import json
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

from paper_plot_style import COLORS, FIG_DIR, save_fig


def main():
    data_path = FIG_DIR / "main_results.json"
    with data_path.open() as f:
        payload = json.load(f)

    rows = payload["main_results"]
    labels = [f"{r['agent']} ({r['method']})" for r in rows]
    values = [r["mbb_per_hand"] for r in rows]
    errors = [r["ci_mbb_per_hand"] if r["ci_mbb_per_hand"] is not None else 0 for r in rows]

    color_map = {
        "PokerSkill": COLORS["blue"],
        "PokerSkill Only": COLORS["green"],
        "Default Prompt": COLORS["orange"],
        "Solver-based": COLORS["gray"],
    }
    bar_colors = [color_map.get(r["method"], COLORS["gray"]) for r in rows]

    fig, ax = plt.subplots(figsize=(5.5, 3.2))
    y = list(range(len(rows)))
    bars = ax.barh(y, values, xerr=errors, color=bar_colors, edgecolor="white",
                   linewidth=0.8, capsize=3, height=0.65)
    ax.axvline(0, color="#222222", linewidth=1.0)
    ax.set_yticks(y)
    ax.set_yticklabels(labels, fontsize=7)
    ax.invert_yaxis()
    ax.set_xlabel("AIVAT performance vs. GTOWizard (mbb/hand)")
    ax.set_xlim(min(values) - 100, 50)

    for yi, value, err in zip(y, values, errors):
        label_text = f"{int(value)}"
        if err:
            label_text += f" ± {int(err)}"
        offset = -12 if value < -50 else 5
        ha = "right" if value < -50 else "left"
        color = "white" if value < -50 else "#333"
        ax.text(value + offset, yi, label_text, ha=ha, va="center", fontsize=7.5, color=color)

    ax.text(5, -0.6, "← GTO level", ha="left", va="center", fontsize=7.5, color="#555")
    ax.spines["left"].set_visible(False)
    ax.tick_params(axis="y", length=0)
    ax.grid(axis="x", linestyle=":", linewidth=0.5, alpha=0.4)

    save_fig(fig, "gtowizard_main_results")


if __name__ == "__main__":
    main()


==> figures/gen_overview.py <==
import matplotlib.patches as patches
import matplotlib.pyplot as plt
import numpy as np

from paper_plot_style import COLORS, save_fig, FIG_DIR


def add_arrow(ax, x0, y0, x1, y1, lw=1.5, color="#444444", style="-|>",
              connectionstyle=None):
    props = dict(arrowstyle=style, lw=lw, color=color, shrinkA=2, shrinkB=2)
    if connectionstyle:
        props["connectionstyle"] = connectionstyle
    ax.annotate("", xy=(x1, y1), xytext=(x0, y0), arrowprops=props)


def add_rounded_box(ax, x, y, w, h, label, facecolor, edgecolor,
                    fontsize=8.5, weight="bold", alpha=1.0):
    box = patches.FancyBboxPatch(
        (x, y), w, h,
        boxstyle="round,pad=0.006,rounding_size=0.015",
        linewidth=1.3, edgecolor=edgecolor, facecolor=facecolor, alpha=alpha
    )
    ax.add_patch(box)
    if label:
        ax.text(x + w/2, y + h/2, label, ha="center", va="center",
                fontsize=fontsize, fontweight=weight, color="#333333")


def main():
    fig, ax = plt.subplots(figsize=(7.0, 3.6))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    # --- Top pipeline row ---
    pipe_y = 0.80
    box_h = 0.14
    box_w = 0.115

    stages = [
        {"cx": 0.08, "label": "Game\nState", "fc": COLORS["light_gray"], "ec": COLORS["gray"]},
        {"cx": 0.26, "label": "Context\nEngine", "fc": COLORS["light_blue"], "ec": COLORS["blue"]},
        {"cx": 0.48, "label": "Skill\nRetrieval", "fc": COLORS["light_green"], "ec": COLORS["green"]},
        {"cx": 0.70, "label": "LLM\nDecision", "fc": COLORS["light_orange"], "ec": COLORS["orange"]},
        {"cx": 0.90, "label": "Valid\nAction", "fc": "#DFF0D8", "ec": COLORS["green"]},
    ]

    widths = [box_w, box_w, box_w + 0.01, box_w, 0.10]
    for s, w in zip(stages, widths):
        add_rounded_box(ax, s["cx"] - w/2, pipe_y - box_h/2, w, box_h,
                        s["label"], s["fc"], s["ec"], fontsize=8.5)

    # Arrows between pipeline stages
    for i in range(4):
        w_i = widths[i]
        w_j = widths[i+1]
        x0 = stages[i]["cx"] + w_i/2
        x1 = stages[i+1]["cx"] - w_j/2
        add_arrow(ax, x0, pipe_y, x1, pipe_y, lw=1.8, color="#555")

    # --- Context Features (middle row) ---
    feat_y = 0.40
    feat_h = 0.13
    feat_w = 0.095
    feat_labels = ["Board\nTexture", "Hand\nClass", "Action\nLine", "SPR", "ATT/DEF\nBudget"]
    feat_colors = ["#E8D5E8", "#FFE0E0", "#D5E8F0", "#E0F0E0", "#FFF0D0"]
    feat_edge = ["#9B59B6", "#E74C3C", "#3498DB", "#27AE60", "#F39C12"]

    feat_gap = 0.125
    feat_start_x = 0.06
    feat_cx_list = []
    for i, (label, fc, ec) in enumerate(zip(feat_labels, feat_colors, feat_edge)):
        fx = feat_start_x + i * feat_gap
        add_rounded_box(ax, fx, feat_y - feat_h/2, feat_w, feat_h,
                        label, fc, ec, fontsize=6.5, weight="normal")
        feat_cx_list.append(fx + feat_w/2)

    # Arrow: Context Engine -> bracket above features
    ce_cx = stages[1]["cx"]
    bracket_y = feat_y + feat_h/2 + 0.025
    mid_feat = (feat_cx_list[0] + feat_cx_list[-1]) / 2
    add_arrow(ax, ce_cx, pipe_y - box_h/2, ce_cx, bracket_y + 0.01,
              lw=1.3, color=COLORS["blue"])

    # Horizontal bracket spanning all features
    ax.plot([feat_cx_list[0], feat_cx_list[-1]], [bracket_y, bracket_y],
            color=COLORS["blue"], lw=1.0, solid_capstyle="round")
    for fcx in feat_cx_list:
        ax.plot([fcx, fcx], [bracket_y, bracket_y - 0.02],
                color=COLORS["blue"], lw=0.8)

    # Arrow: features -> Skill Retrieval
    # From bracket center, go diagonally up-right to Skill Retrieval bottom
    # bracket is at y=bracket_y, Skill Retrieval bottom is at pipe_y - box_h/2
    sr_cx = stages[2]["cx"]
    # Arrow starts from bracket at x position between Context Engine and Skill Retrieval
    arrow_start_x = (ce_cx + sr_cx) / 2 + 0.05
    add_arrow(ax, arrow_start_x, bracket_y,
              sr_cx, pipe_y - box_h/2,
              lw=1.3, color=COLORS["green"])
    ax.text(arrow_start_x + 0.06, (bracket_y + pipe_y - box_h/2)/2,
            "selects\nskills", ha="left", va="center", fontsize=6,
            style="italic", color=COLORS["green"])

    # --- Skill Library (bottom row) ---
    lib_x = 0.28
    lib_y = 0.04
    lib_w = 0.55
    lib_h = 0.17
    add_rounded_box(ax, lib_x, lib_y, lib_w, lib_h, None,
                    "#FAFAFA", COLORS["gray"])
    ax.text(lib_x + lib_w/2, lib_y + lib_h - 0.020,
            "Skill Library (P1–P5)", ha="center", va="center",
            fontsize=7.5, fontweight="bold", color="#444")

    # P1-P5 inside
    p_labels = ["P1\nRules", "P2\nPreflop", "P3\nPrinciples", "P4\nContext", "P5\nRiver"]
    p_colors = [COLORS["light_gray"], COLORS["light_blue"], COLORS["light_blue"],
                COLORS["light_green"], COLORS["light_green"]]
    p_w = 0.085
    p_h = 0.09
    p_gap = 0.098
    p_start = lib_x + 0.03
    for i, (pl, pc) in enumerate(zip(p_labels, p_colors)):
        px = p_start + i * p_gap
        add_rounded_box(ax, px, lib_y + 0.02, p_w, p_h, pl, pc,
                        COLORS["gray"], fontsize=6.5, weight="normal")

    # Arrow: Skill Library -> Skill Retrieval (straight up)
    add_arrow(ax, sr_cx, lib_y + lib_h,
              sr_cx, feat_y - feat_h/2 - 0.01,
              lw=1.3, color=COLORS["green"])
    ax.text(sr_cx + 0.05, (lib_y + lib_h + feat_y - feat_h/2)/2,
            "retrieves\nfragments", ha="left", va="center", fontsize=6,
            style="italic", color=COLORS["green"])

    # --- Bottom tagline ---
    ax.text(0.50, -0.02,
            "No training  •  No solver  •  Deterministic context  •  Selective retrieval  •  Auditable",
            ha="center", va="center", fontsize=7, color="#666666")

    plt.tight_layout(pad=0.1)
    save_fig(fig, "overview")


if __name__ == "__main__":
    main()


==> figures/gen_poker_ai_evolution.py <==
"""Generate Poker AI evolution figure for appendix.

Three categories: Rule-based, CFR/Solver-based, LLM-based.
X-axis: non-linear (1996-2025 compressed, 2025-2027 expanded).
Y-axis: non-linear (0-80 compressed, 80-100 expanded).
PokerSkill marked with a star, connected to both Rule-based and LLM-based.
"""
import matplotlib.pyplot as plt
import numpy as np
from paper_plot_style import COLORS, FIG_DIR, save_fig


def year_to_display(year):
    """Linear x transform."""
    return year


def perf_to_display(perf):
    """Non-linear y transform: compress 0-80, expand 80-100."""
    if perf <= 80:
        return perf * 0.4
    else:
        return 32 + (perf - 80) * 3.4


def frontier_envelope(data):
    """Keep only points on the frontier (monotonically non-decreasing)."""
    data_sorted = sorted(data, key=lambda x: x[1])
    frontier = []
    max_perf = -1
    for name, year, perf in data_sorted:
        if perf >= max_perf:
            frontier.append((name, year, perf))
            max_perf = perf
    return frontier


def main():
    rule_all = [
        ("Loki", 1998, 60),
        ("Poki", 2000, 65),
        ("Polaris", 2009, 75),
    ]

    cfr_all = [
        ("CFR", 2007, 70),
        ("MCCFR", 2009, 80),
        ("Tartanian7", 2014, 85),
        ("Baby Tartanian8", 2016, 88),
        ("DeepStack", 2017, 95),
        ("Libratus", 2017.25, 99),
        ("Modicum", 2018, 92),
        ("Slumbot", 2018.5, 90),
        ("ReBeL", 2020, 95),
        ("RL-CFR", 2024.25, 97),
        ("EVPA", 2025.083, 99),
        ("GTOWizard", 2026.25, 99),
    ]

    llm_all = [
        ("GPT-4", 2023.25, 20),
        ("GPT-4o", 2024.42, 60),
        ("Opus 4.5", 2025.917, 83),
        ("Opus 4.6", 2026.42, 84),
        ("GPT-5.3", 2026.167, 86),
        ("GPT-5.4", 2026.25, 86),
        ("Opus 4.7", 2026.42, 86),
        ("GPT-5.5", 2026.33, 89),
    ]

    rule_frontier = frontier_envelope(rule_all)
    cfr_frontier = frontier_envelope(cfr_all)
    llm_frontier = frontier_envelope(llm_all)

    ps_year = 2026.42
    ps_perf = 96

    tx = year_to_display
    ty = perf_to_display

    fig, ax = plt.subplots(figsize=(8, 4.5))

    # --- Scatter points ---
    for _, yr, perf in rule_all:
        ax.plot(tx(yr), ty(perf), 'o', color=COLORS["green"], markersize=7, zorder=3)
    for _, yr, perf in cfr_all:
        ax.plot(tx(yr), ty(perf), 's', color=COLORS["blue"], markersize=5.5, zorder=3)
    for _, yr, perf in llm_all:
        ax.plot(tx(yr), ty(perf), '^', color=COLORS["orange"], markersize=6.5, zorder=3)

    # --- Frontier lines ---
    rf_x = [tx(d[1]) for d in rule_frontier]
    rf_y = [ty(d[2]) for d in rule_frontier]
    cf_x = [tx(d[1]) for d in cfr_frontier]
    cf_y = [ty(d[2]) for d in cfr_frontier]
    lf_x = [tx(d[1]) for d in llm_frontier]
    lf_y = [ty(d[2]) for d in llm_frontier]

    ax.plot(rf_x, rf_y, '-', color=COLORS["green"],
            linewidth=2.2, alpha=0.7, label="Rule-based", zorder=2)
    ax.plot(cf_x, cf_y, '-', color=COLORS["blue"],
            linewidth=2.2, alpha=0.7, label="CFR / Solver-based", zorder=2)
    ax.plot(lf_x, lf_y, '-', color=COLORS["orange"],
            linewidth=2.2, alpha=0.7, label="LLM (zero-shot)", zorder=2)

    # --- PokerSkill star ---
    ax.plot(tx(ps_year), ty(ps_perf), '*', color=COLORS["red"],
            markersize=24, zorder=5, markeredgecolor='black', markeredgewidth=0.6)

    # Dashed connections
    ax.plot([tx(rule_all[-1][1]), tx(ps_year)],
            [ty(rule_all[-1][2]), ty(ps_perf)],
            '--', color=COLORS["green"], linewidth=1.5, alpha=0.5, zorder=2)
    ax.plot([tx(llm_all[-1][1]), tx(ps_year)],
            [ty(llm_all[-1][2]), ty(ps_perf)],
            '--', color=COLORS["orange"], linewidth=1.5, alpha=0.5, zorder=2)

    # --- Labels with connector lines ---
    def annotate(name, yr, perf, ox, oy, color, fontsize=6.5, ha='center', va='bottom'):
        ax.annotate(name, (tx(yr), ty(perf)),
                    xytext=(tx(yr) + ox, ty(perf) + oy),
                    fontsize=fontsize, ha=ha, va=va, color=color,
                    arrowprops=dict(arrowstyle='-', color=color,
                                    linewidth=0.5, alpha=0.6))

    # Rule-based
    annotate("Loki", 1998, 60, 0, -3, COLORS["green"], 7.5, va='top')
    annotate("Poki", 2000, 65, 0, 3, COLORS["green"], 7.5)
    annotate("Polaris", 2009, 75, 0, -3, COLORS["green"], 7.5, va='top')

    # CFR systems
    annotate("CFR", 2007, 70, 0, -3, COLORS["blue"], va='top')
    annotate("MCCFR", 2009, 80, 0, 3, COLORS["blue"])
    annotate("Tartanian7", 2014, 85, -2.0, -6, COLORS["blue"], ha='right', va='top')
    annotate("Baby Tartanian8", 2016, 88, 2.0, -6, COLORS["blue"], ha='left', va='top')
    annotate("DeepStack", 2017, 95, -1.5, 3.5, COLORS["blue"], ha='right')
    annotate("Libratus", 2017.25, 99, -1.5, 3.5, COLORS["blue"], ha='right')
    annotate("Modicum", 2018, 92, 1.5, 0, COLORS["blue"], ha='left', va='center')
    annotate("Slumbot", 2018.5, 90, 1.5, -3, COLORS["blue"], ha='left', va='top')
    annotate("ReBeL", 2020, 95, 0, 3, COLORS["blue"])
    annotate("RL-CFR", 2024.25, 97, 0, 3, COLORS["blue"])
    annotate("EVPA", 2025.083, 99, -1.0, 3.5, COLORS["blue"], ha='right')
    annotate("GTOWizard", 2026.25, 99, 0.8, 3.5, COLORS["blue"], ha='left')

    # LLM systems
    annotate("GPT-4", 2023.25, 20, 0, 3, COLORS["orange"], 7)
    annotate("GPT-4o", 2024.42, 60, 0, 3, COLORS["orange"], 7)
    annotate("Opus 4.5", 2025.917, 83, -0.8, -4, COLORS["orange"], 6.5, ha='right', va='top')
    annotate("GPT-5.3", 2026.167, 86, -0.8, 3.5, COLORS["orange"], 6.5, ha='right')
    annotate("GPT-5.4", 2026.25, 86, 0.6, -4, COLORS["orange"], 6.5, ha='left', va='top')
    annotate("GPT-5.5", 2026.33, 89, -0.8, 3.5, COLORS["orange"], 7, ha='right')
    annotate("Opus 4.6", 2026.42, 84, 0.6, -4, COLORS["orange"], 6.5, ha='left', va='top')
    annotate("Opus 4.7", 2026.42, 86, 0.6, 3.5, COLORS["orange"], 6.5, ha='left')

    # PokerSkill label
    ax.annotate("PokerSkill\n(Ours)", (tx(ps_year), ty(ps_perf)),
                xytext=(tx(ps_year) + 0.8, ty(ps_perf)),
                fontsize=9, fontweight='bold', color=COLORS["red"],
                ha='left', va='center',
                arrowprops=dict(arrowstyle='->', color=COLORS["red"],
                                linewidth=1.2))

    # --- X-axis ticks ---
    tick_years = [2000, 2005, 2010, 2015, 2020, 2025]
    ax.set_xticks(tick_years)
    ax.set_xticklabels([str(y) for y in tick_years], fontsize=8)

    # --- Y-axis ticks (non-linear) ---
    ytick_vals = [20, 40, 60, 80, 85, 90, 95, 100]
    ytick_positions = [ty(v) for v in ytick_vals]
    ax.set_yticks(ytick_positions)
    ax.set_yticklabels([str(v) for v in ytick_vals], fontsize=8)

    # Scale break indicator on y-axis at 80
    ax.axhline(y=ty(80), color='#ddd', linewidth=0.6, linestyle=':', alpha=0.4)

    # Expert-level reference line at 94
    ax.axhline(y=ty(94), color='#888', linestyle='--', linewidth=0.9, alpha=0.6)
    ax.text(1997, ty(94) + 1.5, "Expert Level", fontsize=7, color='#666',
            va='bottom')

    ax.set_xlabel("Year")
    ax.set_ylabel("Strategic Strength Score")
    ax.set_xlim(1996, 2027.5)
    ax.set_ylim(ty(10), ty(103))
    ax.legend(loc='upper left', frameon=True, framealpha=0.9, fontsize=8.5)

    save_fig(fig, "poker_ai_evolution")


if __name__ == "__main__":
    main()


==> figures/paper_plot_style.py <==
import matplotlib.pyplot as plt
import matplotlib
from pathlib import Path

FIG_DIR = Path(__file__).resolve().parent
FORMAT = "pdf"
DPI = 300
FONT_SIZE = 10

matplotlib.rcParams.update({
    "font.size": FONT_SIZE,
    "font.family": "serif",
    "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
    "axes.labelsize": FONT_SIZE,
    "axes.titlesize": FONT_SIZE + 1,
    "xtick.labelsize": FONT_SIZE - 1,
    "ytick.labelsize": FONT_SIZE - 1,
    "legend.fontsize": FONT_SIZE - 1,
    "figure.dpi": DPI,
    "savefig.dpi": DPI,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.04,
    "axes.grid": False,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "text.usetex": False,
    "mathtext.fontset": "stix",
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

COLORS = {
    "blue": "#4C78A8",
    "orange": "#F58518",
    "green": "#54A24B",
    "red": "#E45756",
    "purple": "#B279A2",
    "gray": "#7F7F7F",
    "light_blue": "#DCEBFA",
    "light_green": "#DFF0D8",
    "light_orange": "#FDE6C8",
    "light_gray": "#EEEEEE",
}


def save_fig(fig: matplotlib.figure.Figure, name: str, fmt: str = FORMAT) -> None:
    path = FIG_DIR / f"{name}.{fmt}"
    fig.savefig(path)
    print(f"Saved: {path}")

